AT 2024ahzi: A Type IIP Supernova Discovered by the LSST Commissioning Camera

As part of its commissioning, the Vera C. Rubin Observatory observed several fields repeatedly for a month with ComCam, an instrument that uses the same hardware as the LSST camera but covers a smaller field of view. We photometrically classify AT 2024ahzi, a transient discovered by ComCam, as a Type IIP supernova (SN IIP) using both ComCam and DECam photometry. We find that the duration, luminosity, and color of AT 2024ahzi's photometric plateau are all consistent with those from a large sample of SNe II. By comparing its multi-band light curves to SN II models and analytic relations, we place constraints on the SN progenitor, explosion dynamics, and circumstellar environment. We argue that the progenitor has an extended density profile indistinguishable from a slowly accelerating CSM. We discuss how a similar workflow can identify and characterize future Rubin SNe II.

==> anc/nightly_coadded_photometry.ascii <==
# MJD Instrument Filter Mag MagErr Flux FluxErr
56610.215 DECam z 23.258 --- 0.686 0.361
56619.332 DECam z 23.617 --- 0.779 0.26
56628.22 DECam r 23.945 --- 0.159 0.192
56628.222 DECam i 23.507 --- 0.153 0.287
56640.17 DECam z 22.642 --- 0.589 0.637
59153.2 DECam z 23.294 --- 0.101 0.349
59153.246 DECam z 23.334 --- 1.034 0.337
59153.257 DECam z 23.418 --- 0.586 0.312
59155.328 DECam z 23.351 --- 0.124 0.331
59155.34 DECam z 23.39 --- 0.324 0.32
60632.235 ComCam r 24.401 --- 0.115 0.126
60632.243 ComCam z 23.66 --- -0.546 0.249
60632.25 ComCam i 23.319 --- 0.574 0.342
60633.1 ComCam r 24.306 --- -0.795 0.138
60633.11 ComCam z 22.76 --- -0.026 0.572
60634.311 ComCam r 23.284 --- -0.048 0.353
60640.245 ComCam i 23.962 --- -0.029 0.189
60640.254 DECam g 24.152 --- 0.106 0.159
60641.11 ComCam i 24.188 --- -0.307 0.153
60641.119 ComCam r 25.888 --- -0.366 0.032
60647.135 ComCam r 22.664 0.088 3.121 0.253
60649.257 DECam g 22.111 0.083 5.196 0.397
60649.258 DECam r 22.413 0.195 3.935 0.708
60649.259 DECam i 22.406 0.181 3.959 0.66
60652.17 DECam g 22.353 0.111 4.159 0.426
60652.171 DECam r 22.454 0.122 3.787 0.426
60652.172 DECam i 22.367 0.167 4.103 0.632
60653.233 ComCam r 22.43 0.054 3.874 0.191
60653.234 ComCam g 22.223 0.032 4.685 0.137
60653.24 ComCam z 22.46 0.148 3.768 0.514
60663.267 DECam r 22.344 0.176 4.19 0.681
60663.268 DECam i 22.685 --- 2.755 0.612
60663.269 DECam z 22.442 0.18 3.83 0.634
60664.218 DECam g 22.773 0.21 2.824 0.546
60664.219 DECam r 22.487 0.075 3.674 0.254
60664.22 DECam i 22.432 0.089 3.864 0.318
60664.221 DECam z 22.314 0.106 4.309 0.419
60665.261 DECam g 22.456 0.132 3.781 0.461
60665.262 DECam r 22.906 0.164 2.499 0.377
60665.263 DECam i 22.38 0.106 4.056 0.397
60665.264 DECam z 22.157 0.16 4.978 0.734
60667.219 DECam g 22.616 0.069 3.262 0.208
60667.22 DECam r 22.704 0.055 3.01 0.152
60667.221 DECam i 22.697 0.142 3.028 0.396
60667.222 DECam z 22.364 0.155 4.113 0.587
60671.24 DECam g 22.84 0.062 2.655 0.152
60671.241 DECam r 22.552 0.086 3.46 0.275
60671.242 DECam i 22.673 0.101 3.095 0.289
60671.243 DECam z 22.598 0.131 3.316 0.401
60673.212 DECam g 22.805 0.131 2.741 0.331
60673.213 DECam r 22.625 0.065 3.235 0.195
60673.214 DECam i 22.574 0.063 3.393 0.197
60673.215 DECam z 22.647 0.205 3.171 0.599
60676.223 DECam g 22.921 0.09 2.463 0.204
60676.224 DECam r 22.689 0.081 3.05 0.228
60676.225 DECam i 22.331 0.103 4.242 0.402
60676.226 DECam z 22.593 0.133 3.333 0.408
60681.162 DECam g 23.222 0.195 1.867 0.336
60681.163 DECam r 22.741 0.09 2.909 0.24
60681.164 DECam i 22.439 0.091 3.84 0.321
60681.165 DECam z 22.377 0.193 4.067 0.723
60682.149 DECam g 23.276 0.128 1.776 0.209
60682.15 DECam r 22.783 0.083 2.799 0.213
60682.151 DECam i 22.414 0.095 3.931 0.344
60682.152 DECam z 22.644 --- 1.531 0.636
60685.18 DECam r 22.665 0.158 3.118 0.453
60685.181 DECam i 22.559 0.129 3.438 0.409
60685.182 DECam z 22.436 --- 2.91 0.77
60686.221 DECam r 22.898 0.214 2.516 0.495
60686.223 DECam z 22.068 --- 1.486 1.08
60687.195 DECam r 22.653 0.174 3.152 0.506
60687.196 DECam i 22.424 0.123 3.893 0.441
60689.147 DECam r 22.52 0.209 3.564 0.686
60689.148 DECam i 22.587 0.138 3.35 0.425
60689.149 DECam z 22.166 --- 3.558 0.987
60690.197 DECam r 22.689 --- 2.823 0.61
60690.198 DECam i 21.989 0.122 5.814 0.654
60690.199 DECam z 22.432 --- 3.465 0.773
60694.199 DECam g 23.01 --- 1.739 0.454
60694.2 DECam r 23.118 0.103 2.055 0.195
60694.202 DECam i 22.589 0.072 3.346 0.221
60697.224 DECam g 22.994 --- 1.622 0.461
60697.226 DECam r 22.981 0.162 2.332 0.349
60697.227 DECam i 22.793 0.142 2.773 0.362
60700.165 DECam g 23.557 --- 0.912 0.274
60700.168 DECam i 22.486 0.07 3.679 0.236
60703.144 DECam g 23.772 --- 1.063 0.225
60703.148 DECam i 22.637 0.093 3.201 0.276
60706.147 DECam g 23.735 0.178 1.164 0.191
60706.149 DECam r 22.788 0.046 2.784 0.117
60706.151 DECam i 22.43 0.067 3.873 0.239
60709.079 DECam r 23.084 0.034 2.121 0.066
60709.08 DECam i 22.672 0.075 3.1 0.214
60712.077 DECam r 22.961 0.113 2.375 0.246
60712.079 DECam i 22.701 0.081 3.016 0.226
60719.086 DECam r 22.677 --- 0.388 0.617
60721.088 DECam g 23.208 --- 1.001 0.378
60721.09 DECam i 22.513 0.078 3.588 0.257
60722.094 DECam g 23.094 --- 0.857 0.42
60722.096 DECam r 22.843 0.116 2.648 0.283
60722.097 DECam i 22.465 0.131 3.748 0.454
60722.099 DECam z 22.356 --- 3.718 0.829
60723.072 DECam g 23.694 --- 1.023 0.242
60723.074 DECam r 23.03 0.065 2.228 0.133
60723.076 DECam i 22.771 0.096 2.83 0.249
60723.078 DECam z 22.271 0.149 4.485 0.615
60724.081 DECam g 24.109 --- 0.361 0.165
60724.083 DECam i 22.618 0.107 3.256 0.319
60727.076 DECam g 23.96 --- 0.769 0.189
60727.077 DECam r 22.888 0.074 2.539 0.174
60733.069 DECam g 23.87 --- 0.724 0.205
60733.071 DECam i 22.56 0.063 3.436 0.199
60736.056 DECam g 24.0 --- 0.291 0.182
60736.058 DECam r 23.205 0.128 1.896 0.223
60739.052 DECam g 24.147 --- 0.686 0.159
60739.054 DECam i 22.613 0.076 3.271 0.228
60742.079 DECam g 23.221 --- 0.624 0.374
60742.081 DECam r 23.233 0.107 1.849 0.183
60743.047 DECam g 23.265 --- 1.273 0.359
60743.049 DECam i 22.648 0.125 3.168 0.365
60745.047 DECam r 22.898 0.112 2.518 0.259
60763.027 DECam g 23.917 --- 0.339 0.197
60763.029 DECam r 23.365 0.155 1.637 0.233
60766.006 DECam r 23.282 0.114 1.767 0.185
60766.007 DECam i 23.13 0.122 2.032 0.229
60772.007 DECam g 22.152 --- 0.206 1.0
60772.009 DECam r 22.056 --- 1.441 1.092
60782.992 DECam g 24.113 --- 0.242 0.164
60782.994 DECam i 23.185 0.134 1.933 0.239
60783.982 DECam g 23.928 --- 0.478 0.195
60783.984 DECam r 23.41 --- 0.72 0.314
60786.981 DECam i 23.119 0.193 2.052 0.365
60792.974 DECam r 23.43 --- 0.427 0.308
60858.431 DECam i 22.644 --- 1.894 0.636
60859.435 DECam r 23.564 --- 0.1 0.272
60859.437 DECam i 23.313 --- 0.476 0.343
60874.441 DECam r 23.754 --- 0.466 0.229
60874.442 DECam i 23.003 --- 0.241 0.457
